Nonstandard likelihood-ratio limits under semidefinite rank constraints

We study likelihood-ratio tests for the hypothesis that a positive-semidefinite matrix has rank at most a prescribed value. The null hypothesis is stratified: points of maximal allowed rank lie on a regular boundary stratum, whereas lower-rank points are singular. Consequently, the usual chi-bar-square calibration on the top stratum does not by itself describe the whole composite null, especially along sequences whose rank changes at the local $n^{-1/2}$ scale. After profiling regular nuisance parameters, we derive a common reduced Gaussian experiment for every fixed null rank and for all admissible local rank transitions. On the top stratum, the classical chi-bar-square law is recovered. At lower ranks, the limit generally involves projection onto a nonconvex rank-constrained semidefinite set. Our main calibration result shows that, under isotropy, the top-stratum law is least favourable over all fixed null strata and all local null rank transitions. We also prove the corresponding transition dominance under arbitrary anisotropy when the active corank is one. Finally, on the top stratum, we obtain a conditional shape derivative for the limiting distribution and its critical value. Gaussian covariance models and finite-sample experiments illustrate nuisance profiling, rank transitions, anisotropy, and orientation sensitivity.

==> ANC/code_Geometry_LR_calibration.R <==
# Reproduce the numerical calculations for the 
# "Nonstandard likelihood-ratio limits under semidefinite rank constraints" manuscript.
# File name used in the article and supplement: code_Geometry_LR_calibration.R.
#
# Requirements: base R only (stats and utils are included with R).
#
#
# The full run uses the replication counts reported in the manuscript.
# Use "quick" for a smaller smoke test.
#
# Implemented in this script:
#   1. The benchmark in finite_differences.csv is the analytic derivative
#      returned by chi_bar_quantile_derivative(), not a smaller-step finite
#      difference.
#   2. The orientation ascent uses an Armijo backtracking line search with
#      initial step 1 and shrinkage factor 1/2. The complete trace is exported.
#   3. The nuisance-model critical value is 6.1252334478 everywhere.
#   4. A lower-stratum anisotropic experiment is added for q = 2, r = 1,
#      s = 0, with cone
#          C_gamma = {(x1,x2,x3): x3 >= sqrt(x1^2 + gamma*x2^2)}
#      and null tangent set D_gamma = boundary(C_gamma).
#   5. Coupled simulations verify the pathwise isotropic transition bound.
#   6. Supporting-hyperplane simulations verify the active-corank-one bound
#      along boundary drifts of the anisotropic cone.
#   7. Table 2 is reproduced in isotropic_fixed_strata.csv.
#   8. The exact gamma=1 top-stratum q95 is used in rejection decisions;
#      the seed-9002 Monte Carlo value is retained only as a diagnostic.
#   9. Exceptional endpoint projections in the anisotropic lower-stratum
#      calculation are handled deterministically rather than by aborting.
#
# Important reproducibility note:
# The seeds below are fixed for the R implementation. Monte Carlo
# outputs should be reproducible across compatible R installations using the
# RNG settings below. Deterministic quadrature and root-finding outputs should
# agree to numerical precision.

options(digits = 17)
RNGkind(kind = "Mersenne-Twister", normal.kind = "Inversion", sample.kind = "Rejection")

NUISANCE_CRITICAL_VALUE <- 6.1252334478
# Exact 0.95 quantile of the isotropic active-dimension-two top-stratum law.
# This is the gamma = 1 member of the analytic chi-bar-square family below.
TOP_STRATUM_Q95_ACTIVE_DIMENSION_TWO <- 5.4845131865391
CONFIDENCE_LEVEL <- 0.95
ALPHA <- 1 - CONFIDENCE_LEVEL

parse_arguments <- function(args) {
  quick <- FALSE
  output_dir <- "reproduction_outputs_R"
  i <- 1L
  while (i <= length(args)) {
    arg <- args[[i]]
    if (identical(arg, "--quick")) {
      quick <- TRUE
    } else if (identical(arg, "--output-dir")) {
      if (i == length(args)) {
        stop("--output-dir requires a path", call. = FALSE)
      }
      i <- i + 1L
      output_dir <- args[[i]]
    } else if (startsWith(arg, "--output-dir=")) {
      output_dir <- sub("^--output-dir=", "", arg)
    } else if (arg %in% c("-h", "--help")) {
      cat(
        'Usage: Rscript "code_Geometry_LR_calibration(2).R" [--quick] [--output-dir PATH]\n',
        sep = ""
      )
      quit(status = 0L)
    } else {
      stop(sprintf("Unknown argument: %s", arg), call. = FALSE)
    }
    i <- i + 1L
  }
  list(quick = quick, output_dir = output_dir)
}

quantile95 <- function(x) {
  as.numeric(stats::quantile(x, probs = CONFIDENCE_LEVEL, names = FALSE, type = 7))
}

quantile90 <- function(x) {
  as.numeric(stats::quantile(x, probs = 0.90, names = FALSE, type = 7))
}

# Vectorised eigenvalues of a real symmetric 3 x 3 matrix
#
# Matrix entries are
#     [ a  b  c ]
#     [ b  d  e ]
#     [ c  e  f ]
#
# The returned matrix has columns lambda_1 >= lambda_2 >= lambda_3.
eigenvalues_sym3 <- function(a, b, c, d, e, f) {
  n <- length(a)
  if (!all(vapply(list(b, c, d, e, f), length, integer(1L)) == n)) {
    stop("All matrix-entry vectors must have equal length", call. = FALSE)
  }

  q <- (a + d + f) / 3
  p1 <- b * b + c * c + e * e
  p2 <- (a - q)^2 + (d - q)^2 + (f - q)^2 + 2 * p1
  p <- sqrt(p2 / 6)

  lambda1 <- q
  lambda2 <- q
  lambda3 <- q

  active <- p > sqrt(.Machine$double.eps)
  if (any(active)) {
    pa <- p[active]
    qa <- q[active]

    b11 <- (a[active] - qa) / pa
    b22 <- (d[active] - qa) / pa
    b33 <- (f[active] - qa) / pa
    b12 <- b[active] / pa
    b13 <- c[active] / pa
    b23 <- e[active] / pa

    determinant <-
      b11 * b22 * b33 +
      2 * b12 * b13 * b23 -
      b11 * b23^2 -
      b22 * b13^2 -
      b33 * b12^2

    r <- pmax(-1, pmin(1, determinant / 2))
    phi <- acos(r) / 3

    l1 <- qa + 2 * pa * cos(phi)
    l3 <- qa + 2 * pa * cos(phi + 2 * pi / 3)
    l2 <- 3 * qa - l1 - l3

    lambda1[active] <- l1
    lambda2[active] <- l2
    lambda3[active] <- l3
  }

  cbind(lambda1, lambda2, lambda3)
}

# Vectorised eigenvalues of a real symmetric 2 x 2 matrix.
# Returned columns are lambda_1 >= lambda_2.
eigenvalues_sym2 <- function(a, b, d) {
  tr <- a + d
  disc <- sqrt((a - d)^2 + 4 * b^2)
  cbind((tr + disc) / 2, (tr - disc) / 2)
}

lower_transition_limit <- function(nrep, c_value, seed, chunk = 100000L) {
  set.seed(seed)
  answer <- numeric(nrep)
  offset <- 1L
  mean11 <- c_value / sqrt(2)

  while (offset <= nrep) {
    m <- min(chunk, nrep - offset + 1L)

    # Standard Gaussian in Sym(3) for the Frobenius inner product:
    # diagonal coordinates have variance 1, matrix off-diagonal entries 1/2.
    a <- stats::rnorm(m) + mean11
    d <- stats::rnorm(m)
    f <- stats::rnorm(m)
    b <- stats::rnorm(m) / sqrt(2)
    c_off <- stats::rnorm(m) / sqrt(2)
    e <- stats::rnorm(m) / sqrt(2)

    lambda <- eigenvalues_sym3(a, b, c_off, d, e, f)
    value <- pmax(lambda[, 2L], 0)^2 + pmax(lambda[, 3L], 0)^2
    answer[offset:(offset + m - 1L)] <- value
    offset <- offset + m
  }

  answer
}


isotropic_transition_dominance_summary <- function(
    nrep, c_value, top_critical_value, seed, chunk = 100000L) {
  set.seed(seed)
  offset <- 1L
  max_gap <- -Inf
  lower_rejections <- 0L
  top_rejections <- 0L
  mean_gap <- 0
  mean_gap_count <- 0L
  mean11 <- c_value / sqrt(2)

  while (offset <= nrep) {
    m <- min(chunk, nrep - offset + 1L)
    a <- stats::rnorm(m) + mean11
    d <- stats::rnorm(m)
    f <- stats::rnorm(m)
    b <- stats::rnorm(m) / sqrt(2)
    c_off <- stats::rnorm(m) / sqrt(2)
    e <- stats::rnorm(m) / sqrt(2)

    lambda3 <- eigenvalues_sym3(a, b, c_off, d, e, f)
    transition_stat <-
      pmax(lambda3[, 2L], 0)^2 + pmax(lambda3[, 3L], 0)^2

    # Compression to ker(E_11) = span(e_2,e_3).  This is the coupled
    # top-stratum variable in the proof of the isotropic transition theorem.
    lambda2 <- eigenvalues_sym2(d, e, f)
    top_stat <- pmax(lambda2[, 1L], 0)^2 + pmax(lambda2[, 2L], 0)^2

    gap <- transition_stat - top_stat
    max_gap <- max(max_gap, gap)
    mean_gap <- mean_gap + sum(gap)
    mean_gap_count <- mean_gap_count + m
    lower_rejections <- lower_rejections + sum(transition_stat > top_critical_value)
    top_rejections <- top_rejections + sum(top_stat > top_critical_value)
    offset <- offset + m
  }

  data.frame(
    c = c_value,
    seed = seed,
    replications = nrep,
    max_transition_minus_coupled_top = max_gap,
    mean_transition_minus_coupled_top = mean_gap / mean_gap_count,
    rejection_transition_at_top_q95 = lower_rejections / nrep,
    rejection_coupled_top_at_top_q95 = top_rejections / nrep
  )
}

top_rank1_limit <- function(nrep, seed, chunk = 100000L) {
  set.seed(seed)
  answer <- numeric(nrep)
  offset <- 1L

  while (offset <= nrep) {
    m <- min(chunk, nrep - offset + 1L)
    a <- stats::rnorm(m)
    d <- stats::rnorm(m)
    b <- stats::rnorm(m) / sqrt(2)
    lambda <- eigenvalues_sym2(a, b, d)
    value <- pmax(lambda[, 1L], 0)^2 + pmax(lambda[, 2L], 0)^2
    answer[offset:(offset + m - 1L)] <- value
    offset <- offset + m
  }

  answer
}


# Fixed-stratum laws used in Table 2 of the main article: q = 3, r = 2.
# The three rows correspond to s = 2, 1, 0 and statistics
#   (lambda_1^+)^2 in Sym(1),
#   (lambda_2^+)^2 in Sym(2), and
#   (lambda_3^+)^2 in Sym(3).
simulate_isotropic_fixed_strata_q3_r2 <- function(
    nrep, seed = 22000L, chunk = 100000L) {
  set.seed(seed)
  stat_s2 <- numeric(nrep)
  stat_s1 <- numeric(nrep)
  stat_s0 <- numeric(nrep)
  offset <- 1L

  while (offset <= nrep) {
    m <- min(chunk, nrep - offset + 1L)

    # Sym(1)
    z1 <- stats::rnorm(m)
    stat_s2[offset:(offset + m - 1L)] <- pmax(z1, 0)^2

    # Sym(2)
    a2 <- stats::rnorm(m)
    d2 <- stats::rnorm(m)
    b2 <- stats::rnorm(m) / sqrt(2)
    lambda2 <- eigenvalues_sym2(a2, b2, d2)
    stat_s1[offset:(offset + m - 1L)] <- pmax(lambda2[, 2L], 0)^2

    # Sym(3)
    a3 <- stats::rnorm(m)
    d3 <- stats::rnorm(m)
    f3 <- stats::rnorm(m)
    b3 <- stats::rnorm(m) / sqrt(2)
    c3 <- stats::rnorm(m) / sqrt(2)
    e3 <- stats::rnorm(m) / sqrt(2)
    lambda3 <- eigenvalues_sym3(a3, b3, c3, d3, e3, f3)
    stat_s0[offset:(offset + m - 1L)] <- pmax(lambda3[, 3L], 0)^2

    offset <- offset + m
  }

  data.frame(
    s = c(2L, 1L, 0L),
    k_s = c(1L, 2L, 3L),
    m_s = c(0L, 1L, 2L),
    statistic = c("(lambda_1^+)^2", "(lambda_2^+)^2", "(lambda_3^+)^2"),
    q90 = c(quantile90(stat_s2), quantile90(stat_s1), quantile90(stat_s0)),
    q95 = c(quantile95(stat_s2), quantile95(stat_s1), quantile95(stat_s0)),
    zero_mass = c(mean(stat_s2 == 0), mean(stat_s1 == 0), mean(stat_s0 == 0)),
    seed = seed,
    replications = nrep,
    stringsAsFactors = FALSE
  )
}

wishart_eigenvalues_q3 <- function(
    nrep, n, variance_diag, seed, chunk = 100000L) {
  if (length(variance_diag) != 3L || any(variance_diag <= 0)) {
    stop("variance_diag must contain three positive values", call. = FALSE)
  }

  set.seed(seed)
  answer <- matrix(NA_real_, nrow = nrep, ncol = 3L)
  sd_value <- sqrt(as.numeric(variance_diag))
  offset <- 1L

  while (offset <= nrep) {
    m <- min(chunk, nrep - offset + 1L)

    # Bartlett factor A for Wishart_3(n, I), lower triangular.
    a11 <- sqrt(stats::rchisq(m, df = n))
    a22 <- sqrt(stats::rchisq(m, df = n - 1))
    a33 <- sqrt(stats::rchisq(m, df = n - 2))
    a21 <- stats::rnorm(m)
    a31 <- stats::rnorm(m)
    a32 <- stats::rnorm(m)

    # B = diag(sd_value) A and W/n = B B' / n.
    w11 <- sd_value[1]^2 * a11^2 / n
    w12 <- sd_value[1] * sd_value[2] * a11 * a21 / n
    w13 <- sd_value[1] * sd_value[3] * a11 * a31 / n
    w22 <- sd_value[2]^2 * (a21^2 + a22^2) / n
    w23 <- sd_value[2] * sd_value[3] * (a21 * a31 + a22 * a32) / n
    w33 <- sd_value[3]^2 * (a31^2 + a32^2 + a33^2) / n

    lambda <- eigenvalues_sym3(w11, w12, w13, w22, w23, w33)
    answer[offset:(offset + m - 1L), ] <- lambda
    offset <- offset + m
  }

  answer
}

rank1_known_residual_lrt <- function(eigenvalues, n) {
  lower <- eigenvalues[, 2:3, drop = FALSE]
  contribution <- ifelse(
    lower > 1,
    lower - 1 - log(lower),
    0
  )
  n * rowSums(contribution)
}

nuisance_lrt <- function(d1, d2, d3, n) {
  tau0 <- (d1 + d2 + d3) / 3

  t1 <- pmax(pmin(d3, d2), .Machine$double.xmin)
  g1 <- log(t1) + d3 / t1 + log(d1) + 1 + log(d2) + 1

  t2 <- pmax(d2, pmin(d1, (d2 + d3) / 2))
  g2 <- 2 * log(t2) + (d2 + d3) / t2 + log(d1) + 1

  t3 <- pmax(tau0, d1)
  g3 <- 3 * log(t3) + (d1 + d2 + d3) / t3

  g <- pmin(g1, g2, g3)
  n * (3 * log(tau0) + 3 - g)
}

simulate_nuisance <- function(nrep, n, seed, chunk = 100000L) {
  set.seed(seed)
  answer <- numeric(nrep)
  offset <- 1L

  while (offset <= nrep) {
    m <- min(chunk, nrep - offset + 1L)

    # Wishart_2(n, I)/n via Bartlett, independent chi-square coordinate 3.
    a11 <- sqrt(stats::rchisq(m, df = n))
    a21 <- stats::rnorm(m)
    a22 <- sqrt(stats::rchisq(m, df = n - 1))

    s11 <- a11^2 / n
    s12 <- a11 * a21 / n
    s22 <- (a21^2 + a22^2) / n

    tr <- s11 + s22
    disc <- sqrt((s11 - s22)^2 + 4 * s12^2)
    d1 <- (tr + disc) / 2
    d2 <- (tr - disc) / 2
    d3 <- stats::rchisq(m, df = n) / n

    answer[offset:(offset + m - 1L)] <- nuisance_lrt(d1, d2, d3, n)
    offset <- offset + m
  }

  answer
}

solid_angle <- function(gamma) {
  if (!is.finite(gamma) || gamma <= 0) {
    stop("gamma must be strictly positive", call. = FALSE)
  }
  integrand <- function(phi) {
    a <- sqrt(cos(phi)^2 + gamma * sin(phi)^2)
    1 - a / sqrt(1 + a^2)
  }
  stats::integrate(
    integrand,
    lower = 0,
    upper = 2 * pi,
    subdivisions = 2000L,
    rel.tol = 2e-12,
    abs.tol = 2e-12,
    stop.on.error = TRUE
  )$value
}

chi_bar_weights <- function(gamma) {
  v3 <- solid_angle(gamma) / (4 * pi)
  v0 <- solid_angle(1 / gamma) / (4 * pi)
  c(v0, 0.5 - v3, 0.5 - v0, v3)
}

chi_bar_cdf <- function(x, gamma) {
  v <- chi_bar_weights(gamma)
  v[1L] + sum(v[2:4] * stats::pchisq(x, df = 1:3))
}

chi_bar_quantile <- function(alpha, gamma) {
  target <- 1 - alpha
  root <- stats::uniroot(
    function(x) chi_bar_cdf(x, gamma) - target,
    interval = c(0, 30),
    tol = 1e-12
  )
  root$root
}

solid_angle_derivative <- function(gamma) {
  if (!is.finite(gamma) || gamma <= 0) {
    stop("gamma must be strictly positive", call. = FALSE)
  }
  integrand <- function(phi) {
    a <- sqrt(cos(phi)^2 + gamma * sin(phi)^2)
    -0.5 * sin(phi)^2 / (a * (1 + a^2)^(3 / 2))
  }
  stats::integrate(
    integrand,
    lower = 0,
    upper = 2 * pi,
    subdivisions = 2000L,
    rel.tol = 2e-11,
    abs.tol = 2e-11,
    stop.on.error = TRUE
  )$value
}

chi_bar_weight_derivatives <- function(gamma) {
  v3p <- solid_angle_derivative(gamma) / (4 * pi)
  v0p <- -solid_angle_derivative(1 / gamma) / (4 * pi * gamma^2)
  c(v0p, -v3p, -v0p, v3p)
}

chi_bar_quantile_derivative <- function(alpha, gamma) {
  q <- chi_bar_quantile(alpha, gamma)
  v <- chi_bar_weights(gamma)
  vp <- chi_bar_weight_derivatives(gamma)
  component_cdfs <- c(1, stats::pchisq(q, df = 1:3))
  density <- sum(v[2:4] * stats::dchisq(q, df = 1:3))
  if (!is.finite(density) || density <= 0) {
    stop("The mixture density is not positive at the requested quantile", call. = FALSE)
  }
  -sum(vp * component_cdfs) / density
}

# Squared distance from points strictly inside C_gamma to the boundary D_gamma.
# For points outside C_gamma, the lower-stratum statistic is zero because the
# projections onto C_gamma and D_gamma coincide.
#
# For a generic interior point y = (a,b,c), the boundary projection is obtained
# from the Lagrange multiplier tau in
#   a^2/(1-tau)^2 + gamma*b^2/(1-gamma*tau)^2
#       = c^2/(1+tau)^2.
# The root lies in the open interval (0, min(1,1/gamma)) unless the point is on
# an exceptional coordinate axis.  In those axis cases the minimum can occur
# at the closed endpoint tau = 1 (gamma < 1) or tau = 1/gamma (gamma > 1),
# and the projection can be nonunique.  The distance value is nevertheless
# unique and is handled explicitly below.  These cases have Gaussian
# probability zero but must be treated deterministically for a complete
# implementation.
anisotropic_boundary_distance_scalar <- function(
    a, b, c_value, gamma, grid_size = 128L) {
  if (length(a) != 1L || length(b) != 1L || length(c_value) != 1L) {
    stop("Scalar fallback requires scalar coordinates", call. = FALSE)
  }

  objective <- function(phi) {
    cosine <- cos(phi)
    sine <- sin(phi)
    coefficient <- 1 + cosine^2 + sine^2 / gamma
    linear_term <- a * cosine + b * sine / sqrt(gamma) + c_value
    radius <- max(linear_term / coefficient, 0)
    u <- radius * cosine
    v <- radius * sine / sqrt(gamma)
    w <- radius
    (u - a)^2 + (v - b)^2 + (w - c_value)^2
  }

  grid <- seq(0, 2 * pi, length.out = grid_size + 1L)
  grid_values <- vapply(grid[-length(grid)], objective, numeric(1L))
  previous <- c(grid_values[length(grid_values)], grid_values[-length(grid_values)])
  following <- c(grid_values[-1L], grid_values[1L])
  candidate_indices <- which(grid_values <= previous & grid_values <= following)
  step <- 2 * pi / grid_size
  best <- min(grid_values)

  for (index in candidate_indices) {
    center <- grid[index]
    optimum <- stats::optimize(
      objective,
      interval = c(center - step, center + step),
      tol = .Machine$double.eps^0.6
    )
    best <- min(best, optimum$objective)
  }

  best
}

# Squared distance from points strictly inside C_gamma to the boundary D_gamma.
# For points outside C_gamma, the lower-stratum statistic is zero because the
# projections onto C_gamma and D_gamma coincide.
#
# For a generic interior point y = (a,b,c), the boundary projection is obtained
# from the Lagrange multiplier tau in
#   a^2/(1-tau)^2 + gamma*b^2/(1-gamma*tau)^2
#       = c^2/(1+tau)^2.
# The root lies in (0,min(1,1/gamma)).  On exceptional coordinate axes the
# minimum can occur at the closed endpoint tau=1 (gamma<1) or tau=1/gamma
# (gamma>1), and the nearest boundary point can be nonunique.  The squared
# distance remains unique and is handled explicitly.  A scalar boundary
# parameterisation is used only as a finite-precision fallback near an axis.
lower_anisotropic_statistic <- function(
    x1, x2, x3, gamma, bisection_iterations = 70L,
    axis_tolerance = 64 * .Machine$double.eps) {
  if (!is.finite(gamma) || gamma <= 0) {
    stop("gamma must be strictly positive", call. = FALSE)
  }
  if (!(length(x1) == length(x2) && length(x2) == length(x3))) {
    stop("x1, x2 and x3 must have equal lengths", call. = FALSE)
  }

  answer <- numeric(length(x1))
  radial <- sqrt(x1^2 + gamma * x2^2)
  inside <- x3 > radial
  if (!any(inside)) {
    return(answer)
  }

  a <- x1[inside]
  b <- x2[inside]
  c_value <- x3[inside]

  if (abs(gamma - 1) <= 32 * .Machine$double.eps) {
    answer[inside] <- 0.5 * (c_value - sqrt(a^2 + b^2))^2
    return(answer)
  }

  n_inside <- length(a)
  local_answer <- numeric(n_inside)
  endpoint_case <- rep(FALSE, n_inside)

  if (gamma < 1) {
    axis <- a == 0
    v_endpoint <- b / (1 - gamma)
    w_endpoint <- c_value / 2
    radicand <- w_endpoint^2 - gamma * v_endpoint^2
    endpoint_case <-
      axis & radicand >= -axis_tolerance * pmax(1, w_endpoint^2)
    if (any(endpoint_case)) {
      local_answer[endpoint_case] <-
        pmax(radicand[endpoint_case], 0) +
        (v_endpoint[endpoint_case] - b[endpoint_case])^2 +
        (w_endpoint[endpoint_case] - c_value[endpoint_case])^2
    }
  } else {
    axis <- b == 0
    u_endpoint <- a / (1 - 1 / gamma)
    w_endpoint <- c_value / (1 + 1 / gamma)
    radicand <- (w_endpoint^2 - u_endpoint^2) / gamma
    endpoint_case <-
      axis & radicand >= -axis_tolerance * pmax(1, w_endpoint^2)
    if (any(endpoint_case)) {
      local_answer[endpoint_case] <-
        (u_endpoint[endpoint_case] - a[endpoint_case])^2 +
        pmax(radicand[endpoint_case], 0) +
        (w_endpoint[endpoint_case] - c_value[endpoint_case])^2
    }
  }

  generic <- !endpoint_case
  if (any(generic)) {
    ag <- a[generic]
    bg <- b[generic]
    cg <- c_value[generic]
    number_generic <- length(ag)
    lower <- numeric(number_generic)
    endpoint <- min(1, 1 / gamma)
    relative_gap <- rep(1e-10, number_generic)
    upper <- endpoint * (1 - relative_gap)

    boundary_function <- function(tau) {
      ag^2 / (1 - tau)^2 +
        gamma * bg^2 / (1 - gamma * tau)^2 -
        cg^2 / (1 + tau)^2
    }

    f_upper <- boundary_function(upper)
    bad <- is.na(f_upper) | f_upper <= 0
    for (attempt in seq_len(8L)) {
      if (!any(bad)) {
        break
      }
      relative_gap[bad] <- relative_gap[bad] / 10
      upper[bad] <- endpoint * (1 - relative_gap[bad])
      f_upper[bad] <- boundary_function(upper)[bad]
      bad <- is.na(f_upper) | f_upper <= 0
    }

    good <- !bad
    if (any(good)) {
      lower_good <- lower[good]
      upper_good <- upper[good]
      ag_good <- ag[good]
      bg_good <- bg[good]
      cg_good <- cg[good]

      for (iteration in seq_len(bisection_iterations)) {
        middle <- 0.5 * (lower_good + upper_good)
        f_middle <-
          ag_good^2 / (1 - middle)^2 +
          gamma * bg_good^2 / (1 - gamma * middle)^2 -
          cg_good^2 / (1 + middle)^2
        move_upper <- f_middle > 0
        upper_good[move_upper] <- middle[move_upper]
        lower_good[!move_upper] <- middle[!move_upper]
      }

      tau <- 0.5 * (lower_good + upper_good)
      projected_x1 <- ag_good / (1 - tau)
      projected_x2 <- bg_good / (1 - gamma * tau)
      projected_x3 <- cg_good / (1 + tau)
      generic_values <-
        (projected_x1 - ag_good)^2 +
        (projected_x2 - bg_good)^2 +
        (projected_x3 - cg_good)^2
      local_answer[which(generic)[good]] <- generic_values
    }

    if (any(bad)) {
      bad_positions <- which(generic)[bad]
      local_answer[bad_positions] <- vapply(
        which(bad),
        function(index) {
          anisotropic_boundary_distance_scalar(
            ag[index], bg[index], cg[index], gamma
          )
        },
        numeric(1L)
      )
    }
  }

  answer[inside] <- pmax(local_answer, 0)
  answer
}

corank_one_transition_dominance_summary <- function(
    nrep, gamma, drift, top_critical_value, seed,
    chunk = 100000L, bisection_iterations = 70L) {
  set.seed(seed)
  offset <- 1L
  max_gap <- -Inf
  transition_rejections <- 0L
  bound_rejections <- 0L

  while (offset <= nrep) {
    m <- min(chunk, nrep - offset + 1L)
    y1 <- stats::rnorm(m)
    y2 <- stats::rnorm(m)
    y3 <- stats::rnorm(m)

    # (drift,0,drift) lies on the boundary of C_gamma for every gamma.
    statistic <- lower_anisotropic_statistic(
      x1 = y1 + drift,
      x2 = y2,
      x3 = y3 + drift,
      gamma = gamma,
      bisection_iterations = bisection_iterations
    )

    # The outward unit supporting normal is (1,0,-1)/sqrt(2).
    support_bound <- pmax((y3 - y1) / sqrt(2), 0)^2
    gap <- statistic - support_bound
    max_gap <- max(max_gap, gap)
    transition_rejections <-
      transition_rejections + sum(statistic > top_critical_value)
    bound_rejections <- bound_rejections + sum(support_bound > top_critical_value)
    offset <- offset + m
  }

  data.frame(
    gamma = gamma,
    drift = drift,
    seed = seed,
    replications = nrep,
    max_transition_minus_support_bound = max_gap,
    rejection_transition_at_top_q95 = transition_rejections / nrep,
    rejection_support_bound_at_top_q95 = bound_rejections / nrep
  )
}

simulate_lower_anisotropic <- function(
    nrep, gamma, seed, chunk = 100000L, bisection_iterations = 70L) {
  set.seed(seed)
  answer <- numeric(nrep)
  offset <- 1L

  while (offset <= nrep) {
    m <- min(chunk, nrep - offset + 1L)
    x1 <- stats::rnorm(m)
    x2 <- stats::rnorm(m)
    x3 <- stats::rnorm(m)

    answer[offset:(offset + m - 1L)] <- lower_anisotropic_statistic(
      x1 = x1,
      x2 = x2,
      x3 = x3,
      gamma = gamma,
      bisection_iterations = bisection_iterations
    )
    offset <- offset + m
  }

  answer
}

orientation_gamma <- function(theta) {
  0.25 * cos(theta)^2 + 4 * sin(theta)^2
}

orientation_objective <- function(theta) {
  chi_bar_quantile(ALPHA, orientation_gamma(theta))
}

orientation_gradient <- function(theta) {
  gamma <- orientation_gamma(theta)
  chi_bar_quantile_derivative(ALPHA, gamma) * 3.75 * sin(2 * theta)
}

canonical_grassmann_angle <- function(theta) {
  value <- theta %% pi
  ifelse(value <= pi / 2, value, pi - value)
}

# One-dimensional Grassmannian ascent with Armijo backtracking.
# The initial trial step is reset to one at every iteration, and rejected steps
# are halved. The Armijo condition is
#   q(theta + eta*g) >= q(theta) + armijo*eta*g^2.
one_dimensional_ascent <- function(
    theta0,
    initial_step = 1,
    shrinkage = 0.5,
    armijo = 1e-4,
    gradient_tolerance = 1e-7,
    minimum_step = 1e-12,
    max_iter = 500L) {
  theta <- as.numeric(theta0)
  q_current <- orientation_objective(theta)
  gradient <- orientation_gradient(theta)
  total_backtracks <- 0L
  converged <- FALSE
  status <- "maximum_iterations"

  trace <- data.frame(
    iteration = 0L,
    theta = theta,
    canonical_theta = canonical_grassmann_angle(theta),
    gamma = orientation_gamma(theta),
    q95 = q_current,
    gradient = gradient,
    accepted_step = NA_real_,
    backtracks = 0L
  )

  for (iteration in seq_len(max_iter)) {
    gradient <- orientation_gradient(theta)
    if (abs(gradient) <= gradient_tolerance) {
      converged <- TRUE
      status <- "gradient_tolerance"
      break
    }

    step <- initial_step
    backtracks <- 0L
    accepted <- FALSE

    while (step >= minimum_step) {
      candidate <- theta + step * gradient
      q_candidate <- orientation_objective(candidate)
      armijo_bound <- q_current + armijo * step * gradient^2

      if (is.finite(q_candidate) && q_candidate >= armijo_bound) {
        accepted <- TRUE
        break
      }

      step <- step * shrinkage
      backtracks <- backtracks + 1L
    }

    total_backtracks <- total_backtracks + backtracks
    if (!accepted) {
      status <- "step floor"
      break
    }

    theta <- candidate
    q_current <- q_candidate
    gradient <- orientation_gradient(theta)

    trace <- rbind(
      trace,
      data.frame(
        iteration = iteration,
        theta = theta,
        canonical_theta = canonical_grassmann_angle(theta),
        gamma = orientation_gamma(theta),
        q95 = q_current,
        gradient = gradient,
        accepted_step = step,
        backtracks = backtracks
      )
    )
  }

  if (!converged && abs(orientation_gradient(theta)) <= gradient_tolerance) {
    converged <- TRUE
    status <- "gradient_tolerance"
  }

  list(
    initial_q = trace$q95[1L],
    iterations = nrow(trace) - 1L,
    total_backtracks = total_backtracks,
    theta = canonical_grassmann_angle(theta),
    gamma = orientation_gamma(theta),
    final_q = orientation_objective(theta),
    final_gradient = orientation_gradient(theta),
    converged = converged,
    status = status,
    trace = trace
  )
}

write_manifest <- function(
    output_dir, quick, nlim, nfin, nnuis, naniso, ndom, ncorank,
    analytic_derivative, finite_difference_reference,
    top_q95_monte_carlo, top_q95_exact) {
  manifest <- data.frame(
    item = c(
      "quick_run",
      "confidence_level",
      "nuisance_critical_value",
      "top_stratum_q95_active_dimension_two_exact",
      "top_stratum_q95_active_dimension_two_monte_carlo",
      "fixed_limit_replications",
      "finite_sample_replications",
      "nuisance_replications",
      "lower_anisotropic_replications",
      "isotropic_dominance_replications",
      "corank_one_dominance_replications",
      "analytic_derivative_gamma_1",
      "finite_difference_gamma_1_h_1e-5",
      "finite_difference_analytic_discrepancy",
      "R_version",
      "RNG_kind",
      "normal_kind",
      "sample_kind"
    ),
    value = c(
      as.character(quick),
      format(CONFIDENCE_LEVEL, digits = 17),
      format(NUISANCE_CRITICAL_VALUE, digits = 17),
      format(top_q95_exact, digits = 17),
      format(top_q95_monte_carlo, digits = 17),
      as.character(nlim),
      as.character(nfin),
      as.character(nnuis),
      as.character(naniso),
      as.character(ndom),
      as.character(ncorank),
      format(analytic_derivative, digits = 17),
      format(finite_difference_reference, digits = 17),
      format(abs(analytic_derivative - finite_difference_reference), digits = 17),
      R.version.string,
      "Mersenne-Twister",
      "Inversion",
      "Rejection"
    ),
    stringsAsFactors = FALSE
  )
  utils::write.csv(
    manifest,
    file = file.path(output_dir, "reproduction_manifest.csv"),
    row.names = FALSE,
    quote = TRUE
  )
}

run_reproduction <- function(output_dir, quick = FALSE) {
  dir.create(output_dir, recursive = TRUE, showWarnings = FALSE)

  nlim <- if (quick) 50000L else 1000000L
  nfin <- if (quick) 20000L else 500000L
  nnuis <- if (quick) 20000L else 1000000L
  naniso <- if (quick) 50000L else 1000000L
  ndom <- if (quick) 50000L else 1000000L
  ncorank <- if (quick) 25000L else 250000L

  # --------------------------------------------------------------------------
  # Isotropic fixed strata in Table 2: q = 3, r = 2.
  # --------------------------------------------------------------------------
  fixed_strata_table <- simulate_isotropic_fixed_strata_q3_r2(
    nrep = nlim,
    seed = 22000L
  )
  utils::write.csv(
    fixed_strata_table,
    file = file.path(output_dir, "isotropic_fixed_strata.csv"),
    row.names = FALSE,
    quote = FALSE
  )

  # --------------------------------------------------------------------------
  # Fixed lower stratum and n^{-1/2} local transitions: q = 3, r = 1, s = 0.
  # --------------------------------------------------------------------------
  c_values <- c(0, 2, 4)
  transition <- numeric(length(c_values))
  names(transition) <- as.character(c_values)

  for (c_value in c_values) {
    x <- lower_transition_limit(
      nrep = nlim,
      c_value = c_value,
      seed = 41000L + as.integer(10 * c_value)
    )
    transition[as.character(c_value)] <- quantile95(x)
  }

  top <- top_rank1_limit(nrep = nlim, seed = 9002L)
  top_q95_monte_carlo <- quantile95(top)
  top_q95_exact <- chi_bar_quantile(ALPHA, 1)
  if (abs(top_q95_exact - TOP_STRATUM_Q95_ACTIVE_DIMENSION_TWO) > 5e-11) {
    stop("Analytic top-stratum critical-value invariant failed", call. = FALSE)
  }
  lower_q95 <- unname(transition["0"])


  isotropic_dominance_rows <- lapply(c_values, function(c_value) {
    isotropic_transition_dominance_summary(
      nrep = ndom,
      c_value = c_value,
      top_critical_value = top_q95_exact,
      seed = 42000L + as.integer(10 * c_value)
    )
  })
  isotropic_dominance_table <- do.call(rbind, isotropic_dominance_rows)
  utils::write.csv(
    isotropic_dominance_table,
    file = file.path(output_dir, "isotropic_transition_dominance.csv"),
    row.names = FALSE,
    quote = FALSE
  )

  if (max(isotropic_dominance_table$max_transition_minus_coupled_top) > 1e-9) {
    stop("Isotropic pathwise-dominance invariant failed", call. = FALSE)
  }

  lower_rows <- vector("list", length(c(50, 200, 1000)) * length(c_values))
  row_index <- 1L
  for (n in c(50L, 200L, 1000L)) {
    for (c_value in c_values) {
      eigenvalues <- wishart_eigenvalues_q3(
        nrep = nfin,
        n = n,
        variance_diag = c(1 + c_value / sqrt(n), 1, 1),
        seed = 30000L + 10L * n + as.integer(10 * c_value)
      )
      statistic <- rank1_known_residual_lrt(eigenvalues, n)
      transition_q95 <- unname(transition[as.character(c_value)])

      lower_rows[[row_index]] <- data.frame(
        n = n,
        c = c_value,
        empirical_q95 = quantile95(statistic),
        transition_q95 = transition_q95,
        reject_s0 = mean(statistic > lower_q95),
        reject_top = mean(statistic > top_q95_exact),
        reject_transition = mean(statistic > transition_q95)
      )
      row_index <- row_index + 1L
    }
  }
  lower_table <- do.call(rbind, lower_rows)
  utils::write.csv(
    lower_table,
    file = file.path(output_dir, "lower_transition.csv"),
    row.names = FALSE,
    quote = FALSE
  )

  # --------------------------------------------------------------------------
  # Finite-sample nuisance experiment.
  # --------------------------------------------------------------------------
  nuisance_n_values <- c(20L, 50L, 100L, 250L, 1000L)
  nuisance_rows <- vector("list", length(nuisance_n_values))
  for (i in seq_along(nuisance_n_values)) {
    n <- nuisance_n_values[i]
    statistic <- simulate_nuisance(nnuis, n, seed = 50000L + n)
    rejection <- statistic > NUISANCE_CRITICAL_VALUE
    p_hat <- mean(rejection)

    nuisance_rows[[i]] <- data.frame(
      n = n,
      critical_value = NUISANCE_CRITICAL_VALUE,
      rejection_probability = p_hat,
      mc_se = sqrt(p_hat * (1 - p_hat) / nnuis),
      empirical_q95 = quantile95(statistic)
    )
  }
  nuisance_table <- do.call(rbind, nuisance_rows)
  utils::write.csv(
    nuisance_table,
    file = file.path(output_dir, "nuisance_size.csv"),
    row.names = FALSE,
    quote = FALSE
  )

  # --------------------------------------------------------------------------
  # Top-stratum anisotropic chi-bar-square family.
  # --------------------------------------------------------------------------
  gamma_values <- c(0.25, 1, 4)
  gamma_rows <- vector("list", length(gamma_values))
  for (i in seq_along(gamma_values)) {
    gamma <- gamma_values[i]
    v <- chi_bar_weights(gamma)
    gamma_rows[[i]] <- data.frame(
      gamma = gamma,
      v0 = v[1L],
      v1 = v[2L],
      v2 = v[3L],
      v3 = v[4L],
      q95 = chi_bar_quantile(ALPHA, gamma)
    )
  }
  gamma_table <- do.call(rbind, gamma_rows)
  utils::write.csv(
    gamma_table,
    file = file.path(output_dir, "anisotropic_weights.csv"),
    row.names = FALSE,
    quote = FALSE
  )

  if (max(abs(rowSums(gamma_table[, c("v0", "v1", "v2", "v3")]) - 1)) > 5e-12) {
    stop("Chi-bar-square weights do not sum to one", call. = FALSE)
  }
  if (!all(diff(gamma_table$q95) < 0)) {
    stop("Selected anisotropic q95 values are not strictly decreasing", call. = FALSE)
  }

  # --------------------------------------------------------------------------
  # Analytic derivative and independent finite-difference validation.
  # --------------------------------------------------------------------------
  q1 <- chi_bar_quantile(ALPHA, 1)
  analytic_derivative <- chi_bar_quantile_derivative(ALPHA, 1)

  h_reference <- 1e-5
  finite_difference_reference <- (
    chi_bar_quantile(ALPHA, 1 + h_reference) -
      chi_bar_quantile(ALPHA, 1 - h_reference)
  ) / (2 * h_reference)

  derivative_check <- data.frame(
    gamma = 1,
    q95 = q1,
    analytic_derivative = analytic_derivative,
    finite_difference_h = h_reference,
    finite_difference = finite_difference_reference,
    absolute_discrepancy = abs(analytic_derivative - finite_difference_reference)
  )
  utils::write.csv(
    derivative_check,
    file = file.path(output_dir, "derivative_check.csv"),
    row.names = FALSE,
    quote = FALSE
  )

  h_values <- c(1e-1, 5e-2, 1e-2, 2e-3, 1e-4, 1e-5)
  fd_rows <- vector("list", length(h_values))
  for (i in seq_along(h_values)) {
    h <- h_values[i]
    finite_difference <- (
      chi_bar_quantile(ALPHA, 1 + h) -
        chi_bar_quantile(ALPHA, 1 - h)
    ) / (2 * h)

    fd_rows[[i]] <- data.frame(
      h = h,
      finite_difference = finite_difference,
      analytic_derivative = analytic_derivative,
      absolute_error = abs(finite_difference - analytic_derivative)
    )
  }
  fd_table <- do.call(rbind, fd_rows)
  utils::write.csv(
    fd_table,
    file = file.path(output_dir, "finite_differences.csv"),
    row.names = FALSE,
    quote = FALSE
  )

  # --------------------------------------------------------------------------
  # Orientation ascent with Armijo backtracking.
  # --------------------------------------------------------------------------
  theta_values <- c(0.2, 0.6, 1.0, 1.3)
  ascent_rows <- vector("list", length(theta_values))
  ascent_trace_rows <- vector("list", length(theta_values))

  for (i in seq_along(theta_values)) {
    result <- one_dimensional_ascent(theta_values[i])
    ascent_rows[[i]] <- data.frame(
      theta0 = theta_values[i],
      initial_q95 = result$initial_q,
      iterations = result$iterations,
      total_backtracks = result$total_backtracks,
      final_theta = result$theta,
      final_gamma = result$gamma,
      final_q95 = result$final_q,
      final_gradient = result$final_gradient,
      converged = result$converged,
      status = result$status,
      stringsAsFactors = FALSE
    )

    trace_i <- result$trace
    trace_i$theta0 <- theta_values[i]
    ascent_trace_rows[[i]] <- trace_i[, c(
      "theta0", "iteration", "theta", "canonical_theta", "gamma",
      "q95", "gradient", "accepted_step", "backtracks"
    )]
  }

  ascent_table <- do.call(rbind, ascent_rows)
  ascent_trace_table <- do.call(rbind, ascent_trace_rows)
  utils::write.csv(
    ascent_table,
    file = file.path(output_dir, "ascent.csv"),
    row.names = FALSE,
    quote = FALSE
  )
  utils::write.csv(
    ascent_trace_table,
    file = file.path(output_dir, "ascent_trace.csv"),
    row.names = FALSE,
    quote = FALSE
  )

  # --------------------------------------------------------------------------
  # Lower-stratum anisotropic experiment: q = 2, r = 1, s = 0.
  # --------------------------------------------------------------------------
  lower_anisotropic_rows <- vector("list", length(gamma_values))
  top_q95_active_dimension_one <- stats::qchisq(0.90, df = 1)

  for (i in seq_along(gamma_values)) {
    gamma <- gamma_values[i]
    seed <- 61000L + as.integer(round(100 * gamma))
    statistic <- simulate_lower_anisotropic(
      nrep = naniso,
      gamma = gamma,
      seed = seed
    )

    zero_mass <- mean(statistic == 0)
    theoretical_zero_mass <- 1 - chi_bar_weights(gamma)[4L]
    reject_top <- mean(statistic > top_q95_active_dimension_one)

    lower_anisotropic_rows[[i]] <- data.frame(
      gamma = gamma,
      seed = seed,
      replications = naniso,
      empirical_zero_mass = zero_mass,
      theoretical_zero_mass = theoretical_zero_mass,
      mean_statistic = mean(statistic),
      q95 = quantile95(statistic),
      top_stratum_q95 = top_q95_active_dimension_one,
      rejection_at_top_q95 = reject_top,
      rejection_mc_se = sqrt(reject_top * (1 - reject_top) / naniso)
    )
  }

  lower_anisotropic_table <- do.call(rbind, lower_anisotropic_rows)
  if (any(!is.finite(lower_anisotropic_table$q95)) ||
      any(lower_anisotropic_table$q95 < 0) ||
      any(lower_anisotropic_table$mean_statistic < 0)) {
    stop("Lower-stratum anisotropic nonnegativity invariant failed", call. = FALSE)
  }
  utils::write.csv(
    lower_anisotropic_table,
    file = file.path(output_dir, "lower_anisotropic.csv"),
    row.names = FALSE,
    quote = FALSE
  )


  corank_rows <- list()
  corank_index <- 1L
  for (gamma in gamma_values) {
    for (drift in c(0, 1, 2, 4)) {
      corank_rows[[corank_index]] <- corank_one_transition_dominance_summary(
        nrep = ncorank,
        gamma = gamma,
        drift = drift,
        top_critical_value = top_q95_active_dimension_one,
        seed = 63000L + as.integer(round(100 * gamma)) + 10L * drift
      )
      corank_index <- corank_index + 1L
    }
  }
  endpoint_test_cases <- data.frame(
    x1 = c(0, 0, 0.2, 0.2),
    x2 = c(0.2, 0, 0, 0),
    x3 = c(2, 2, 2, 2),
    gamma = c(0.25, 0.25, 4, 4)
  )
  endpoint_vectorised <- vapply(
    seq_len(nrow(endpoint_test_cases)),
    function(i) {
      lower_anisotropic_statistic(
        endpoint_test_cases$x1[i], endpoint_test_cases$x2[i],
        endpoint_test_cases$x3[i], endpoint_test_cases$gamma[i]
      )
    },
    numeric(1L)
  )
  endpoint_scalar <- vapply(
    seq_len(nrow(endpoint_test_cases)),
    function(i) {
      anisotropic_boundary_distance_scalar(
        endpoint_test_cases$x1[i], endpoint_test_cases$x2[i],
        endpoint_test_cases$x3[i], endpoint_test_cases$gamma[i]
      )
    },
    numeric(1L)
  )
  if (max(abs(endpoint_vectorised - endpoint_scalar)) > 5e-8) {
    stop("Anisotropic endpoint-projection invariant failed", call. = FALSE)
  }

  corank_dominance_table <- do.call(rbind, corank_rows)
  utils::write.csv(
    corank_dominance_table,
    file = file.path(output_dir, "corank_one_transition_dominance.csv"),
    row.names = FALSE,
    quote = FALSE
  )

  if (max(corank_dominance_table$max_transition_minus_support_bound) > 1e-8) {
    stop("Corank-one supporting-hyperplane invariant failed", call. = FALSE)
  }

  write_manifest(
    output_dir = output_dir,
    quick = quick,
    nlim = nlim,
    nfin = nfin,
    nnuis = nnuis,
    naniso = naniso,
    ndom = ndom,
    ncorank = ncorank,
    analytic_derivative = analytic_derivative,
    finite_difference_reference = finite_difference_reference,
    top_q95_monte_carlo = top_q95_monte_carlo,
    top_q95_exact = top_q95_exact
  )

  readme_lines <- c(
    "Reproduction files for Nonstandard likelihood-ratio limits under semidefinite rank constraints",
    "",
    "Full run:",
    '  Rscript "code_Geometry_LR_calibration(2).R" --output-dir reproduction_outputs_R',
    "",
    "Smoke test:",
    '  Rscript "code_Geometry_LR_calibration(2).R" --quick --output-dir reproduction_outputs_R_quick',
    "",
    "The full run creates:",
    "  isotropic_fixed_strata.csv              Table 2",
    "  nuisance_size.csv                       Table 3",
    "  lower_transition.csv                    Table 4",
    "  anisotropic_weights.csv                 Table 5",
    "  lower_anisotropic.csv                   Table 6",
    "  derivative_check.csv and finite_differences.csv",
    "  ascent.csv and ascent_trace.csv",
    "  isotropic_transition_dominance.csv",
    "  corank_one_transition_dominance.csv",
    "  reproduction_manifest.csv and sessionInfo.txt",
    "",
    sprintf("Exact active-dimension-two top-stratum q95 used for rejection decisions: %.13f",
            top_q95_exact),
    sprintf("Monte Carlo diagnostic from seed 9002: %.13f", top_q95_monte_carlo)
  )
  writeLines(readme_lines, con = file.path(output_dir, "README.txt"))
  writeLines(capture.output(utils::sessionInfo()),
             con = file.path(output_dir, "sessionInfo.txt"))

  cat(sprintf("fixed lower-stratum q95 = %.6f\n", lower_q95))
  cat(sprintf("top-stratum q95 (Monte Carlo diagnostic) = %.6f\n", top_q95_monte_carlo))
  cat(sprintf("top-stratum q95 (analytic value used for rejection) = %.6f\n", top_q95_exact))
  cat(sprintf("anisotropic top-stratum q95 at gamma=1 = %.6f\n", q1))
  cat(sprintf("analytic q95 derivative at gamma=1 = %.12f\n", analytic_derivative))
  cat(sprintf(
    "finite-difference check at h=1e-5 = %.12f (absolute discrepancy %.3e)\n",
    finite_difference_reference,
    abs(analytic_derivative - finite_difference_reference)
  ))
  cat("lower-stratum anisotropic q95 values:\n")
  for (i in seq_len(nrow(lower_anisotropic_table))) {
    cat(sprintf(
      "  gamma=%g: q95=%.6f, zero mass=%.6f, rejection at top q95=%.6f\n",
      lower_anisotropic_table$gamma[i],
      lower_anisotropic_table$q95[i],
      lower_anisotropic_table$empirical_zero_mass[i],
      lower_anisotropic_table$rejection_at_top_q95[i]
    ))
  }
  cat(sprintf("outputs written to %s\n", normalizePath(output_dir, mustWork = FALSE)))

  invisible(list(
    isotropic_fixed_strata = fixed_strata_table,
    top_q95_monte_carlo = top_q95_monte_carlo,
    top_q95_exact = top_q95_exact,
    lower_transition = lower_table,
    nuisance_size = nuisance_table,
    anisotropic_weights = gamma_table,
    derivative_check = derivative_check,
    finite_differences = fd_table,
    ascent = ascent_table,
    ascent_trace = ascent_trace_table,
    lower_anisotropic = lower_anisotropic_table,
    isotropic_transition_dominance = isotropic_dominance_table,
    corank_one_transition_dominance = corank_dominance_table
  ))
}

arguments <- parse_arguments(commandArgs(trailingOnly = TRUE))
run_reproduction(arguments$output_dir, quick = arguments$quick)

